A Scalable Two-Level Domain Decomposition Eigensolver for Periodic Schr\"odinger Eigenstates in Anisotropically Expanding Domains

Accelerating iterative eigenvalue algorithms is often achieved by employing a spectral shifting strategy. Unfortunately, improved shifting typically leads to a smaller eigenvalue for the resulting shifted operator, which in turn results in a high condition number of the underlying solution matrix, posing a major challenge for iterative linear solvers. This paper introduces a two-level domain decomposition preconditioner that addresses this issue for the linear Schr\"odinger eigenvalue problem, even in the presence of a vanishing eigenvalue gap in non-uniform, expanding domains. Since the quasi-optimal shift, which is already available as the solution to a spectral cell problem, is required for the eigenvalue solver, it is logical to also use its associated eigenfunction as a generator to construct a coarse space. We analyze the resulting two-level additive Schwarz preconditioner and obtain a condition number bound that is independent of the domain's anisotropy, despite the need for only one basis function per subdomain for the coarse solver. Several numerical examples are presented to illustrate its flexibility and efficiency.

==> compile.sh <==
#!/bin/bash

for file in article article-rev1 supplement
do
  latexmk $file.tex -synctex=1 -interaction=nonstopmode -file-line-error --shell-escape -pdf
done


==> plots/coarse-space-sketch/trim-and-convert.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    convert -trim $filename.$format -quality 60 ${filename}.jpg
    echo $filename converted.
done


==> plots/dd-geometry-sketch-tikz/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done


==> plots/fused-iteration/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done


==> plots/union-of-disks/trim.sh <==
#!/bin/bash

# brew install imagemagick
# images come from standard MATLAB jpg export
# PV export with 1000x1000 linewidth 2pt and roughly maximum window size filled vertically on imac

format=png
destinationFolder=.

for file in *.$format; do
    filename=${file%.$format}
    convert -trim $filename.$format ${filename}.$format
    echo $filename converted.
done

